Single Image Haze Removal Using Conditional Wasserstein Generative Adversarial Networks

We present a method to restore a clear image from a haze-affected image using a Wasserstein generative adversarial network. As the problem is ill-conditioned, previous methods have required a prior on natural images or multiple images of the same scene. We train a generative adversarial network to learn the probability distribution of clear images conditioned on the haze-affected images using the Wasserstein loss function, using a gradient penalty to enforce the Lipschitz constraint. The method is data-adaptive, end-to-end, and requires no further processing or tuning of parameters. We also incorporate the use of a texture-based loss metric and the L1 loss to improve results, and show that our results are better than the current state-of-the-art.

==> images/compete/zhu/resize.py <==
import os, glob
import cv2

ulpath = "./"

for infile in glob.glob( os.path.join(ulpath, "*.png") ):
    print(infile)
    im = cv2.imread(infile)
    small = cv2.resize(im, (256,256))
    cv2.imwrite(infile,small)    


